Advanced Synchronization Techniques for Task-based Runtime Systems

Task-based programming models like OmpSs-2 and OpenMP provide a flexible data-flow execution model to exploit dynamic, irregular and nested parallelism. Providing an efficient implementation that scales well with small granularity tasks remains a challenge, and bottlenecks can manifest in several runtime components. In this paper, we analyze the limiting factors in the scalability of a task-based runtime system and propose individual solutions for each of the challenges, including a wait-free dependency system and a novel scalable scheduler design based on delegation. We evaluate how the optimizations impact the overall performance of the runtime, both individually and in combination. We also compare the resulting runtime against state of the art OpenMP implementations, showing equivalent or better performance, especially for fine-grained tasks.

==> code/DelegationLock.hpp <==
#include <cstdint>
#include <atomic>
#include "PartitionedTicketLock.hpp"

template <typename T>
struct DTLock : public PTLock {
  std::atomic<uint64_t> _logq[Size] = {};
  struct { uint64_t ticket; T item; } _readyq[Size];

  bool lockOrDelegate(uint64_t const id, T &item) {
    uint64_t const ticket = _getTicket();
    _logq[ticket % Size] = ticket + id;
    _waitTurn(ticket);
    if (_readyq[id].ticket != ticket) {
      _tail++;
      return true;
    }
    item = _readyq[id].item;
    return false;
  }
  bool empty() const {
    return _logq[_tail % Size] < _tail;
  }
  uint64_t front() {
    return _logq[_tail % Size] - _tail;
  }
  void popFront() {
    unlock();
  }
  void setItem(uint64_t const id, T item) {
    _readyq[id].item   = item;
    _readyq[id].ticket = _tail;
  }
};


==> code/PartitionedTicketLock.hpp <==
#include <cstdint>
#include <atomic>

static inline void spin(void) { /* Arch specific instructions */ };

struct PTLock {
  // Can be a constructor parameter
  const static int Size = 64;
  std::atomic<uint64_t> _head = {Size};
  uint64_t _tail = {Size + 1};
  std::atomic<uint64_t> _waitq[Size] = {{Size}};

  uint64_t _getTicket() {
    return _head.fetch_add(1);
  }
  void _waitTurn(uint64_t ticket) {
    while (_waitq[ticket % Size] < ticket) { spin(); }
  }
  void lock() {
    _waitTurn(_getTicket());
  }
  void unlock() {
    uint64_t idx = _tail % Size;
    _waitq[idx] = _tail++;
  }
};
//bool tryLock() { return true; /* ... */ };


==> code/SyncScheduler.hpp <==
#include <boost/lockfree/spsc_queue.hpp>
#include "DelegationLock.hpp"
struct Task { };

class UnsyncScheduler{
  public:
    void addReadyTask(Task * task){};
    Task *getReadyTask(uint64_t thID) { return nullptr; };
};

struct SyncScheduler {
  DTLock<Task *> _lock;
  UnsyncScheduler _sched;
  PTLock _addQueueLock;
  boost::lockfree::spsc_queue<Task *> _addQueue = {100};

  void processReadyTasks() {
    _addQueue.consume_all(
        [&](Task *t){ _sched.addReadyTask(t); });
  }
  void addReadyTask(Task *task) {
    while (1) {
      _addQueueLock.lock();
      bool added = _addQueue.push(task);
      _addQueueLock.unlock();
      if (added) break;
      if (_lock.tryLock()) {
        processReadyTasks();
        _lock.unlock();
      }
    }
  }
  Task *getReadyTask(uint64_t const id) {
    Task *task;
    if (!_lock.lockOrDelegate(id, task))
      return task;
    processReadyTasks();
    while (!_lock.empty()) {
      uint64_t waitingId = _lock.front();
      task = _sched.getReadyTask(waitingId);
      if (task == nullptr) break;
      _lock.setItem(waitingId, task);
      _lock.popFront();
    }
    task = _sched.getReadyTask(id);
    _lock.unlock();
    return task;
  }
};

